Cellular reproduction number, generation time and growth rate differ between human- and avian-adapted influenza strains

When analysing in vitro data, growth kinetics of influenza strains are often compared by computing their growth rates, which are sometimes used as proxies for fitness. However, analogous to mechanistic epidemic models, the growth rate can be defined as a function of two parameters: the basic reproduction number (the average number of cells each infected cell infects) and the mean generation time (the average length of a replication cycle). Using a mechanistic model, previously published data from experiments in human lung cells, and newly generated data, we compared estimates of all three parameters for six influenza A strains. Using previously published data, we found that the two human-adapted strains (pre-2009 seasonal H1N1, and pandemic H1N1) had a lower basic reproduction number, shorter mean generation time and slower growth rate than the two avian-adapted strains (H5N1 and H7N9). These same differences were then observed in data from new experiments where two strains were engineered to have different internal proteins (pandemic H1N1 and H5N1), but the same surface proteins (PR8), confirming our initial findings and implying that differences between strains were driven by internal genes. Also, the model predicted that the human-adapted strains underwent more replication cycles than the avian-adapted strains by the time of peak viral load, potentially accumulating mutations more quickly. These results suggest that the in vitro reproduction number, generation time and growth rate differ between human-adapted and avian-adapted influenza strains, and thus could be used to assess host adaptation of internal proteins to inform pandemic risk assessment.

==> anc/dataset_one.csv <==
"strain","parameter","2.5%","50%","97.5%","max.likelihood","log_10(c)","log_10(beta_inf)","tau_L","log_10(tau_I)","log_10(p_{SC,pfu/mL}/p_{MC,pfu/mL})","log_10(p_{MC,pfu/mL})","log_10(p_{RNA/mL})","log_10(n)","log_10(V_{SC,pfu/mL,-1})","log_10(V_{SC,pfu/mL,0})","log_10(V_{SC,RNA/mL,0}/V_{SC,pfu/mL,0})","log_10(V_{MC,pfu/mL,0})","log_10(V_{MC,RNA/mL,0}/V_{MC,pfu/mL,0})","log_10(V_{mock,pfu/mL,0})","sigma_pfu","sigma_RNA"
"sH1N1-WT","log_10(c)",-1.43957166827868,-1.31870732376423,-1.21503667940812,-1.28806805608441,1,-0.0400262224286637,-0.0862703330535145,0.108690176106241,-0.133092045176383,0.110543219996014,-0.00716870556450887,-0.075587012191963,-0.0151908177271868,0.053560660443277,-0.0260914882763771,0.0647525931723822,-0.0337594815109306,0.708335702365706,0.233374523150733,-0.228636053428963
"sH1N1-WT","log_10(beta_inf)",-9.9572782208364,-9.11195838152277,-8.01966715947069,-9.1076182396942,-0.0400262224286637,1,-0.016171029227063,0.0982403504924983,-0.00206123057350686,-0.116418258935053,-0.105453803944524,-0.919370503696369,0.0529498905150496,0.0612950383329994,-0.0570107963908907,0.0141530760621548,0.00564113973317538,-0.0288710845096157,-0.00352066721799294,0.0607730608723679
"sH1N1-WT","tau_L",4.95639619925572,8.48337916388476,11.7143300260453,7.18580867387228,-0.0862703330535145,-0.016171029227063,1,-0.597968875415943,-0.167543525773478,0.555886554877929,0.640889697989841,0.154985869742581,0.0629436407927922,0.47119483103957,0.0290919708965499,0.163711546650117,-0.0796893471450359,-0.0564420893447812,0.177275452746835,-0.207967762794046
"sH1N1-WT","log_10(tau_I)",0.0452204878325896,0.741997866028383,1.27636000259683,0.869149872113205,0.108690176106241,0.0982403504924983,-0.597968875415943,1,0.158865960179849,-0.952579329342926,-0.966940188115155,0.0593826088561476,-0.0146862769343676,0.0630726327473196,-0.122057312786057,-0.145521988028243,0.0992298122502972,0.0706646376279485,-0.00400577861123647,0.0265335512618278
"sH1N1-WT","log_10(p_{SC,pfu/mL}/p_{MC,pfu/mL})",-0.307670897939148,-0.0782845037396667,-0.00355639136598593,-0.0276649395222139,-0.133092045176383,-0.00206123057350686,-0.167543525773478,0.158865960179849,1,-0.235899979933184,-0.171482566171351,0.0556358634796467,0.00793206544759386,-0.316595194124311,0.123909327470944,-0.0225290253381822,0.0125064339127555,-0.0903514203034973,-0.168103750092952,0.0804215535823174
"sH1N1-WT","log_10(p_{MC,pfu/mL})",0.626272851963013,1.18330589002865,1.92237663749302,1.05435961852911,0.110543219996014,-0.116418258935053,0.555886554877929,-0.952579329342926,-0.235899979933184,1,0.961043820581837,-0.0930870500881453,0.00812893276587817,-0.0595375799326789,0.12453196206328,0.142543090444462,-0.0999175638591272,0.0843855052247637,0.103153726096608,-0.114643891811606
"sH1N1-WT","log_10(p_{RNA/mL})",2.4615935695347,3.01391351035018,3.73292128263633,2.9226012581672,-0.00716870556450887,-0.105453803944524,0.640889697989841,-0.966940188115155,-0.171482566171351,0.961043820581837,1,-0.0534974372089662,0.00915718544218535,-0.0368056110069072,0.118590778682302,0.158489085632616,-0.107371826177626,0.00557601302879905,0.0881487759776854,-0.114497712117616
"sH1N1-WT","log_10(n)",0.0762107995881198,1.06928655845742,2.08457377087493,-0.980097917945249,-0.075587012191963,-0.919370503696369,0.154985869742581,0.0593826088561476,0.0556358634796467,-0.0930870500881453,-0.0534974372089662,1,-0.035464170808981,0.110057047695058,0.0206741751067766,-0.0892724538650295,0.0538943872058253,-0.0519015813410741,-0.0114342031852052,-0.052880109123193
"sH1N1-WT","log_10(V_{SC,pfu/mL,-1})",0.151853926359372,3.11555539541812,5.91086860909403,-1.72763082800372,-0.0151908177271868,0.0529498905150496,0.0629436407927922,-0.0146862769343676,0.00793206544759386,0.00812893276587817,0.00915718544218535,-0.035464170808981,1,-0.0317957099389964,-0.0224059920332836,0.0377894940565649,-0.0421080147075843,-0.0337599808705559,-0.00750348957994785,0.00843753171907789
"sH1N1-WT","log_10(V_{SC,pfu/mL,0})",6.24207645599961,6.44870310221078,6.63960824904173,6.36007616190945,0.053560660443277,0.0612950383329994,0.47119483103957,0.0630726327473196,-0.316595194124311,-0.0595375799326789,-0.0368056110069072,0.110057047695058,-0.0317957099389964,1,-0.37821658768638,0.244788936165287,-0.123970503357601,0.0194085079595366,0.165340630203056,-0.129666260820801
"sH1N1-WT","log_10(V_{SC,RNA/mL,0}/V_{SC,pfu/mL,0})",0.036285294973354,0.324277398380887,0.683217594812961,0.444411731147166,-0.0260914882763771,-0.0570107963908907,0.0290919708965499,-0.122057312786057,0.123909327470944,0.12453196206328,0.118590778682302,0.0206741751067766,-0.0224059920332836,-0.37821658768638,1,-0.0796669696821635,0.0485825836125981,0.00481124558162278,-0.00600021609446872,0.012275581252438
"sH1N1-WT","log_10(V_{MC,pfu/mL,0})",0.751824392749617,1.02378168118486,1.28503370772695,1.10993617439698,0.0647525931723822,0.0141530760621548,0.163711546650117,-0.145521988028243,-0.0225290253381822,0.142543090444462,0.158489085632616,-0.0892724538650295,0.0377894940565649,0.244788936165287,-0.0796669696821635,1,-0.596134187723223,0.0532166202795879,-0.00974172555068577,0.0171115741336874
"sH1N1-WT","log_10(V_{MC,RNA/mL,0}/V_{MC,pfu/mL,0})",2.43883386374056,2.88897145736103,3.3177856953386,2.85872830727006,-0.0337594815109306,0.00564113973317538,-0.0796893471450359,0.0992298122502972,0.0125064339127555,-0.0999175638591272,-0.107371826177626,0.0538943872058253,-0.0421080147075843,-0.123970503357601,0.0485825836125981,-0.596134187723223,1,-0.0294769826534041,0.0179268722716892,-0.0249304643366283
"sH1N1-WT","log_10(V_{mock,pfu/mL,0})",7.26515802494912,7.55737498200113,7.9033642351933,7.67357318255653,0.708335702365706,-0.0288710845096157,-0.0564420893447812,0.0706646376279485,-0.0903514203034973,0.0843855052247637,0.00557601302879905,-0.0519015813410741,-0.0337599808705559,0.0194085079595366,0.00481124558162278,0.0532166202795879,-0.0294769826534041,1,0.171123523741243,-0.182933041120253
"sH1N1-WT","sigma_pfu",0.302950473633849,0.360903530759552,0.442335332114794,0.338012944676272,0.233374523150733,-0.00352066721799294,0.177275452746835,-0.00400577861123647,-0.168103750092952,0.103153726096608,0.0881487759776854,-0.0114342031852052,-0.00750348957994785,0.165340630203056,-0.00600021609446872,-0.00974172555068577,0.0179268722716892,0.171123523741243,1,-0.238771873856864
"sH1N1-WT","sigma_RNA",0.373115626698571,0.445732992980192,0.546900166414599,0.443132370518159,-0.228636053428963,0.0607730608723679,-0.207967762794046,0.0265335512618278,0.0804215535823174,-0.114643891811606,-0.114497712117616,-0.052880109123193,0.00843753171907789,-0.129666260820801,0.012275581252438,0.0171115741336874,-0.0249304643366283,-0.182933041120253,-0.238771873856864,1
"strain","parameter","2.5%","50%","97.5%","max.likelihood","log_10(c)","log_10(beta_inf)","tau_L","log_10(tau_I)","log_10(p_{SC,pfu/mL}/p_{MC,pfu/mL})","log_10(p_{MC,pfu/mL})","log_10(p_{RNA/mL})","log_10(n)","log_10(V_{SC,pfu/mL,-1})","log_10(V_{SC,pfu/mL,0})","log_10(V_{SC,RNA/mL,0}/V_{SC,pfu/mL,0})","log_10(V_{MC,pfu/mL,0})","log_10(V_{MC,RNA/mL,0}/V_{MC,pfu/mL,0})","log_10(V_{mock,pfu/mL,0})","sigma_pfu","sigma_RNA"
"pH1N1-WT","log_10(c)",-1.48908107922705,-1.31995055587137,-1.17064846367759,-1.3284133761424,1,-0.0113300236783737,-0.161623584864624,0.703186462550276,0.0635041798998719,-0.221362880200426,-0.389526658611812,0.042447006799596,-0.0169953642975528,0.00721194532969274,0.00461909618361032,0.0122458092219136,-0.0173648988848317,0.86158910158769,-0.152286491347825,0.0590010009800005
"pH1N1-WT","log_10(beta_inf)",-9.92522153536938,-8.48940116052313,-6.81108736683827,-7.6172515677114,-0.0113300236783737,1,0.0613346398593748,0.0193587868169281,0.0307795148939455,-0.0535868170836378,-0.0429344686145463,-0.980410773936239,0.00173199181797498,0.0806711851679794,-0.0396595095859085,0.372078284139527,-0.152719101226619,0.0020759837514082,0.0211157055059171,-0.00291192869903699
"pH1N1-WT","tau_L",7.31576489671931,9.44260243848186,11.415100301953,9.37653413312898,-0.161623584864624,0.0613346398593748,1,-0.303284432783027,0.205404324387705,0.286271193109158,0.413143392107623,0.0216988868442604,0.315055573297663,0.197604471679116,0.0498662311055226,0.1672985917852,-0.0583754632696478,-0.153539369117823,0.0441384555987581,-0.07514043940966
"pH1N1-WT","log_10(tau_I)",1.22068359405434,1.6220222102037,1.78905468005161,1.61611786321672,0.703186462550276,0.0193587868169281,-0.303284432783027,1,0.279413505226563,-0.766321630178621,-0.754441122599719,0.0792433409298257,-0.107367501901611,-0.0706943433675434,0.0223294005853849,-0.01058314473319,-0.0660127630908162,0.59786218694797,-0.18591832227412,0.105008211024509
"pH1N1-WT","log_10(p_{SC,pfu/mL}/p_{MC,pfu/mL})",-0.411494793502478,-0.198404513131674,-0.0240146846525702,-0.239186682452059,0.0635041798998719,0.0307795148939455,0.205404324387705,0.279413505226563,1,-0.445322518541821,-0.110507194461001,0.0491171454796916,-0.344447389636788,-0.0610835257494571,0.106325794205132,0.15259669441496,-0.149989631719042,0.0575436366241255,-0.00814764998920806,0.0229551222677929
"pH1N1-WT","log_10(p_{MC,pfu/mL})",0.0555654488145165,0.242850065233095,0.552013434834387,0.264276425429877,-0.221362880200426,-0.0535868170836378,0.286271193109158,-0.766321630178621,-0.445322518541821,1,0.733612559863808,-0.0729196593676646,0.164995105599797,0.0987242064800948,-0.0299578725414976,0.00903436222161903,0.102757608875942,-0.18481111299701,0.117900986463938,-0.0818388634054112
"pH1N1-WT","log_10(p_{RNA/mL})",0.930493795567691,1.130439257336,1.45123978226034,1.10338233500394,-0.389526658611812,-0.0429344686145463,0.413143392107623,-0.754441122599719,-0.110507194461001,0.733612559863808,1,-0.0415897658741003,0.0255751642400127,0.11489266803712,-0.0687151777802414,0.0670455675922212,0.00958765790572789,-0.331680960993324,0.175817971379212,-0.0846298984812662
"pH1N1-WT","log_10(n)",0.112072138893601,1.67709313688501,3.19287677269003,-0.814454158335311,0.042447006799596,-0.980410773936239,0.0216988868442604,0.0792433409298257,0.0491171454796916,-0.0729196593676646,-0.0415897658741003,1,-0.00178695002261982,-0.0735670634467866,0.0509416470241804,-0.398625462494117,0.146994109618195,0.0235916488610046,-0.0409918117304209,0.0174736068341837
"pH1N1-WT","log_10(V_{SC,pfu/mL,-1})",5.54807563292759,5.89462362390286,5.99591536016111,0.968571475366993,-0.0169953642975528,0.00173199181797498,0.315055573297663,-0.107367501901611,-0.344447389636788,0.164995105599797,0.0255751642400127,-0.00178695002261982,1,-0.088137166711319,0.0392271052610512,0.202608253016314,-0.0467478332433655,-0.044832364956447,-0.0373140552617942,-0.143614606215637
"pH1N1-WT","log_10(V_{SC,pfu/mL,0})",4.67156429658318,4.87518994961094,5.06595491986466,4.8455396437407,0.00721194532969274,0.0806711851679794,0.197604471679116,-0.0706943433675434,-0.0610835257494571,0.0987242064800948,0.11489266803712,-0.0735670634467866,-0.088137166711319,1,-0.431011542828737,0.117416832287238,-0.0492408306659888,0.0217818076234577,0.0307337957416844,-0.0205545074087847
"pH1N1-WT","log_10(V_{SC,RNA/mL,0}/V_{SC,pfu/mL,0})",0.250272370472771,0.642179245707212,1.01212499562969,0.673609457201996,0.00461909618361032,-0.0396595095859085,0.0498662311055226,0.0223294005853849,0.106325794205132,-0.0299578725414976,-0.0687151777802414,0.0509416470241804,0.0392271052610512,-0.431011542828737,1,-0.0379402278138693,-0.0016885865837749,-0.00662085753443798,-0.00527374455060093,-0.00416729907317866
"pH1N1-WT","log_10(V_{MC,pfu/mL,0})",0.770816789431212,1.01657007794081,1.28554357225705,1.05406074245652,0.0122458092219136,0.372078284139527,0.1672985917852,-0.01058314473319,0.15259669441496,0.00903436222161903,0.0670455675922212,-0.398625462494117,0.202608253016314,0.117416832287238,-0.0379402278138693,1,-0.443526133632466,-0.00927420289380659,-0.0165442393751968,-0.0562644815955491
"pH1N1-WT","log_10(V_{MC,RNA/mL,0}/V_{MC,pfu/mL,0})",2.3861128744944,2.97266998874644,3.53899182336064,2.71590094602244,-0.0173648988848317,-0.152719101226619,-0.0583754632696478,-0.0660127630908162,-0.149989631719042,0.102757608875942,0.00958765790572789,0.146994109618195,-0.0467478332433655,-0.0492408306659888,-0.0016885865837749,-0.443526133632466,1,-0.00955723469931073,0.00141507768973198,0.00475770124070964
"pH1N1-WT","log_10(V_{mock,pfu/mL,0})",7.28358038376723,7.62286286413401,8.01385106483857,7.59358759822642,0.86158910158769,0.0020759837514082,-0.153539369117823,0.59786218694797,0.0575436366241255,-0.18481111299701,-0.331680960993324,0.0235916488610046,-0.044832364956447,0.0217818076234577,-0.00662085753443798,-0.00927420289380659,-0.00955723469931073,1,-0.118077122974166,0.0457520593119645
"pH1N1-WT","sigma_pfu",0.246624572383012,0.288637153747322,0.342424892130116,0.266551775394559,-0.152286491347825,0.0211157055059171,0.0441384555987581,-0.18591832227412,-0.00814764998920806,0.117900986463938,0.175817971379212,-0.0409918117304209,-0.0373140552617942,0.0307337957416844,-0.00527374455060093,-0.0165442393751968,0.00141507768973198,-0.118077122974166,1,-0.0228618355508799
"pH1N1-WT","sigma_RNA",0.438461354382927,0.518784927746319,0.621251543290365,0.512502562398473,0.0590010009800005,-0.00291192869903699,-0.07514043940966,0.105008211024509,0.0229551222677929,-0.0818388634054112,-0.0846298984812662,0.0174736068341837,-0.143614606215637,-0.0205545074087847,-0.00416729907317866,-0.0562644815955491,0.00475770124070964,0.0457520593119645,-0.0228618355508799,1
"strain","parameter","2.5%","50%","97.5%","max.likelihood","log_10(c)","log_10(beta_inf)","tau_L","log_10(tau_I)","log_10(p_{SC,pfu/mL}/p_{MC,pfu/mL})","log_10(p_{MC,pfu/mL})","log_10(p_{RNA/mL})","log_10(n)","log_10(V_{SC,pfu/mL,-1})","log_10(V_{SC,pfu/mL,0})","log_10(V_{SC,RNA/mL,0}/V_{SC,pfu/mL,0})","log_10(V_{MC,pfu/mL,0})","log_10(V_{MC,RNA/mL,0}/V_{MC,pfu/mL,0})","log_10(V_{mock,pfu/mL,0})","sigma_pfu","sigma_RNA"
"H5N1-WT","log_10(c)",-1.40172429955589,-1.24096347050193,-1.09245700207333,-1.21700104229144,1,-0.00237798216885683,-0.0192773578694528,0.585391856568603,-0.119172689613052,0.225778904483326,-0.0918945767416451,-0.0191131966091076,0.118530643286044,0.010546496051054,0.0203787168618887,-0.0169962324620718,-0.00726982716855701,0.830356870531466,0.0786445762244931,-0.161639623545146
"H5N1-WT","log_10(beta_inf)",-9.93748653342035,-8.79077370646375,-7.17633593295603,-8.80829943083764,-0.00237798216885683,1,0.0371194685109686,-0.000104968330626921,-0.00571771572269033,0.000667446968418243,0.000159038967447543,-0.965101461439009,0.0113362511784448,0.0211672153733204,-0.008084557114883,0.0437179847974178,-0.00969762311684828,-0.00773844813686068,0.0377422205609347,0.0120035209692055
"H5N1-WT","tau_L",6.42901424421337,8.17991462818203,9.85358372014839,7.79677338576166,-0.0192773578694528,0.0371194685109686,1,-0.142501405963828,0.0564324042828124,0.150355040668344,0.434218185181409,0.133257374241294,0.125711569356652,0.294675336750975,0.0347914307295088,0.117006399126692,-0.0776565224656198,-0.0192418802034517,0.260797375366688,-0.27557017046094
"H5N1-WT","log_10(tau_I)",1.52439372935306,1.71757591409517,1.8506644878283,1.71530661317378,0.585391856568603,-0.000104968330626921,-0.142501405963828,1,0.18149873107356,-0.443611668161521,-0.487221647365438,0.0593528690595758,-0.00757073775241534,-0.0616658648711959,0.0117755286233411,-0.0646359579627949,0.0489159355309686,0.483670576395893,-0.0429892706445674,-0.0221369758896184
"H5N1-WT","log_10(p_{SC,pfu/mL}/p_{MC,pfu/mL})",-2.36520124807299,-2.09850897574176,-1.83857892931037,-2.12601794179472,-0.119172689613052,-0.00571771572269033,0.0564324042828124,0.18149873107356,1,-0.536323606904039,-0.0329465444459372,0.0642888659526753,-0.390670739305349,-0.175465301738328,0.0995854754670106,0.15675215798061,-0.0535848307640326,-0.0863292336052625,-0.0387486878875941,0.0803792112642747
"H5N1-WT","log_10(p_{MC,pfu/mL})",1.05871806063782,1.28431379525972,1.52402362179594,1.27045885967569,0.225778904483326,0.000667446968418243,0.150355040668344,-0.443611668161521,-0.536323606904039,1,0.496424866492472,-0.12101445631729,0.181350379217907,0.0915167330230306,0.0115443776002656,0.00473608216194996,-0.0433246912174769,0.179591974822666,0.21026614485693,-0.22700387519327
"H5N1-WT","log_10(p_{RNA/mL})",2.92934786584377,3.13022395946477,3.33867351081705,3.13574439211852,-0.0918945767416451,0.000159038967447543,0.434218185181409,-0.487221647365438,-0.0329465444459372,0.496424866492472,1,-0.0294638187561265,-0.0842299127737929,0.159105441168555,-0.0307090382396021,0.109614283205578,-0.0617285021792765,-0.0888134497259694,0.267396883831495,-0.236121467140238
"H5N1-WT","log_10(n)",0.521946053231688,2.14180385481086,3.37923451714739,-2.08579643996749,-0.0191131966091076,-0.965101461439009,0.133257374241294,0.0593528690595758,0.0642888659526753,-0.12101445631729,-0.0294638187561265,1,-0.0372645474158091,0.0188674484605043,0.0126110291507379,-0.114502036141391,0.0535290526040199,-0.009751587508954,-0.0306445565571904,-0.0162839714017398
"H5N1-WT","log_10(V_{SC,pfu/mL,-1})",5.53011627839952,5.88299781650276,5.99505827247601,0.9583094573531,0.118530643286044,0.0113362511784448,0.125711569356652,-0.00757073775241534,-0.390670739305349,0.181350379217907,-0.0842299127737929,-0.0372645474158091,1,0.00835584706012191,-0.0126675096437753,0.189777583569207,-0.125717636052307,0.101768122371263,0.0207089232876302,-0.136250967728346
"H5N1-WT","log_10(V_{SC,pfu/mL,0})",3.73844371244962,4.05315009338779,4.35670891306948,4.082990519231,0.010546496051054,0.0211672153733204,0.294675336750975,-0.0616658648711959,-0.175465301738328,0.0915167330230306,0.159105441168555,0.0188674484605043,0.00835584706012191,1,-0.444139970330355,0.0395072882302001,-0.0362955733750362,0.0143939808830484,0.100608398449416,-0.104835071003211
"H5N1-WT","log_10(V_{SC,RNA/mL,0}/V_{SC,pfu/mL,0})",1.19494819397298,1.86723894995455,2.47364744140229,1.93621626956702,0.0203787168618887,-0.008084557114883,0.0347914307295088,0.0117755286233411,0.0995854754670106,0.0115443776002656,-0.0307090382396021,0.0126110291507379,-0.0126675096437753,-0.444139970330355,1,0.0234722326654184,-0.00947795005287272,0.012472753434058,-0.00569292696274523,0.000256753543736436
"H5N1-WT","log_10(V_{MC,pfu/mL,0})",-0.068069462751543,0.302430733772106,0.645801721609151,0.310145893608578,-0.0169962324620718,0.0437179847974178,0.117006399126692,-0.0646359579627949,0.15675215798061,0.00473608216194996,0.109614283205578,-0.114502036141391,0.189777583569207,0.0395072882302001,0.0234722326654184,1,-0.531836996097959,-0.0158802631633841,-0.126765244835431,0.088000555668211
"H5N1-WT","log_10(V_{MC,RNA/mL,0}/V_{MC,pfu/mL,0})",1.82502947952733,2.41110025784887,2.95824436335487,2.34906410252474,-0.00726982716855701,-0.00969762311684828,-0.0776565224656198,0.0489159355309686,-0.0535848307640326,-0.0433246912174769,-0.0617285021792765,0.0535290526040199,-0.125717636052307,-0.0362955733750362,-0.00947795005287272,-0.531836996097959,1,-0.00323605581627811,0.0552770620749013,-0.0325691500265509
"H5N1-WT","log_10(V_{mock,pfu/mL,0})",6.99137445743844,7.39255374630529,7.86296378861688,7.46663268529501,0.830356870531466,-0.00773844813686068,-0.0192418802034517,0.483670576395893,-0.0863292336052625,0.179591974822666,-0.0888134497259694,-0.009751587508954,0.101768122371263,0.0143939808830484,0.012472753434058,-0.0158802631633841,-0.00323605581627811,1,0.0720511310955691,-0.128624379981737
"H5N1-WT","sigma_pfu",0.329391949671477,0.392913153214933,0.480027260593083,0.365953097086862,0.0786445762244931,0.0377422205609347,0.260797375366688,-0.0429892706445674,-0.0387486878875941,0.21026614485693,0.267396883831495,-0.0306445565571904,0.0207089232876302,0.100608398449416,-0.00569292696274523,-0.126765244835431,0.0552770620749013,0.0720511310955691,1,-0.207313675807028
"H5N1-WT","sigma_RNA",0.438506783420962,0.527365627136383,0.650350351703539,0.491245858600703,-0.161639623545146,0.0120035209692055,-0.27557017046094,-0.0221369758896184,0.0803792112642747,-0.22700387519327,-0.236121467140238,-0.0162839714017398,-0.136250967728346,-0.104835071003211,0.000256753543736436,0.088000555668211,-0.0325691500265509,-0.128624379981737,-0.207313675807028,1
"strain","parameter","2.5%","50%","97.5%","max.likelihood","log_10(c)","log_10(beta_inf)","tau_L","log_10(tau_I)","log_10(p_{SC,pfu/mL}/p_{MC,pfu/mL})","log_10(p_{MC,pfu/mL})","log_10(p_{RNA/mL})","log_10(n)","log_10(V_{SC,pfu/mL,-1})","log_10(V_{SC,pfu/mL,0})","log_10(V_{SC,RNA/mL,0}/V_{SC,pfu/mL,0})","log_10(V_{MC,pfu/mL,0})","log_10(V_{MC,RNA/mL,0}/V_{MC,pfu/mL,0})","log_10(V_{mock,pfu/mL,0})","sigma_pfu","sigma_RNA"
"H7N9-WT","log_10(c)",-1.39925658534,-1.24692363050177,-1.10518578419945,-1.23525916142535,1,0.0227673634114398,0.0248148723349868,0.584227360730183,-0.0615075965345631,0.265714364194704,-0.0338915701157278,-0.0471544999791213,0.0437765702161354,0.0374236801358979,0.011565009811126,0.0954734078286769,-0.0832340018461795,0.822841863322123,0.195744428788855,-0.23480508265728
"H7N9-WT","log_10(beta_inf)",-9.93250077511643,-8.61438836684714,-6.90545849411816,-8.74817045003273,0.0227673634114398,1,0.0529392959697878,0.0141668404944971,-0.0205872152659681,-0.00686547945427599,0.00551049865484009,-0.908400656691004,0.0516402585935528,0.0293504013041367,-0.045537905338233,0.158704132003259,-0.121780789932548,0.0307186916295613,0.0252794281077606,0.0168382345354101
"H7N9-WT","tau_L",2.88044346825161,8.98726535788139,10.7744166206358,7.85367268089523,0.0248148723349868,0.0529392959697878,1,-0.111686681227063,0.0791333961296294,0.150101646238033,0.264533957487936,0.319840358028586,0.811366407241077,0.0430341279371261,0.0626997808732703,0.445458205617003,-0.311897723725894,0.00959748225330274,0.0262075543452635,-0.167218690418849
"H7N9-WT","log_10(tau_I)",1.57099110348631,1.74263424488752,1.87225971287483,1.75112842696087,0.584227360730183,0.0141668404944971,-0.111686681227063,1,0.220269699320764,-0.376800772801426,-0.357449455031666,0.00254081897166472,-0.102460405369812,0.0443692978397916,-0.0380228094595605,-0.0905688256583554,0.0680067722805051,0.479507664314333,0.157560758385854,-0.179169834243618
"H7N9-WT","log_10(p_{SC,pfu/mL}/p_{MC,pfu/mL})",-0.385522307502664,-0.13875055892928,-0.00752409043224643,-0.13956384185013,-0.0615075965345631,-0.0205872152659681,0.0791333961296294,0.220269699320764,1,-0.469469390376477,0.100379733294814,0.0866892490204162,-0.104651967648777,0.0247538086492156,0.00243151442342388,0.020226408542363,-0.00747064023857657,-0.0448455566344387,0.0854641518282916,-0.134983981348031
"H7N9-WT","log_10(p_{MC,pfu/mL})",0.63047982993732,0.820996647011963,1.04386415906164,0.80056907923529,0.265714364194704,-0.00686547945427599,0.150101646238033,-0.376800772801426,-0.469469390376477,1,0.431430451441721,-0.0722971506442158,0.158102063904773,-0.0441292387379755,0.0906816766945961,0.20742946423947,-0.155104795358273,0.221436399029965,0.168689997344968,-0.162137662399415
"H7N9-WT","log_10(p_{RNA/mL})",2.121702839971,2.29289695353682,2.47122554275893,2.2743441901593,-0.0338915701157278,0.00551049865484009,0.264533957487936,-0.357449455031666,0.100379733294814,0.431430451441721,1,-0.00142699615933888,0.121206761294604,0.0402043271642287,0.0234127209782178,0.237180726580986,-0.174226502536325,-0.0236108145384014,0.199883194459314,-0.20540979431831
"H7N9-WT","log_10(n)",0.639517061414964,2.50731353748797,4.08709534169564,-2.56245014471691,-0.0471544999791213,-0.908400656691004,0.319840358028586,0.00254081897166472,0.0866892490204162,-0.0722971506442158,-0.00142699615933888,1,0.241043276234262,-0.0100289201174575,0.053856411283816,-0.0957724673563597,0.0809733886570275,-0.0551487069858647,-0.0614699665602894,-0.0330672813341041
"H7N9-WT","log_10(V_{SC,pfu/mL,-1})",1.49953528325481,5.44316018550999,5.97471623037282,-0.041229410447075,0.0437765702161354,0.0516402585935528,0.811366407241077,-0.102460405369812,-0.104651967648777,0.158102063904773,0.121206761294604,0.241043276234262,1,-0.117638298067948,0.09161665378991,0.489530311258457,-0.340165007528941,0.0367668280205554,-0.0643062241886594,-0.085658502518896
"H7N9-WT","log_10(V_{SC,pfu/mL,0})",4.25255783476654,4.59444878976831,4.91771551215146,4.52703383818641,0.0374236801358979,0.0293504013041367,0.0430341279371261,0.0443692978397916,0.0247538086492156,-0.0441292387379755,0.0402043271642287,-0.0100289201174575,-0.117638298067948,1,-0.579340645378019,-0.0101488277745193,-0.000255946550335157,0.0243534203295379,0.0398516090304731,-0.0322231811071532
"H7N9-WT","log_10(V_{SC,RNA/mL,0}/V_{SC,pfu/mL,0})",0.308673229805466,0.856710183974422,1.38193968744135,0.959452200311844,0.011565009811126,-0.045537905338233,0.0626997808732703,-0.0380228094595605,0.00243151442342388,0.0906816766945961,0.0234127209782178,0.053856411283816,0.09161665378991,-0.579340645378019,1,0.0687850396674099,-0.0410415435952535,0.0048585712762567,0.0171854758118565,-0.041619849031979
"H7N9-WT","log_10(V_{MC,pfu/mL,0})",0.126357811075763,0.691893433114508,1.11521365548686,0.722484640618888,0.0954734078286769,0.158704132003259,0.445458205617003,-0.0905688256583554,0.020226408542363,0.20742946423947,0.237180726580986,-0.0957724673563597,0.489530311258457,-0.0101488277745193,0.0687850396674099,1,-0.736041998962219,0.0842047755322546,0.0902406836008114,-0.145566742751982
"H7N9-WT","log_10(V_{MC,RNA/mL,0}/V_{MC,pfu/mL,0})",2.21267700513488,2.81525539179909,3.45067212035187,2.8359442644137,-0.0832340018461795,-0.121780789932548,-0.311897723725894,0.0680067722805051,-0.00747064023857657,-0.155104795358273,-0.174226502536325,0.0809733886570275,-0.340165007528941,-0.000255946550335157,-0.0410415435952535,-0.736041998962219,1,-0.0680394508514471,-0.0544500926699966,0.108802317372054
"H7N9-WT","log_10(V_{mock,pfu/mL,0})",7.56789705868217,7.94205730726228,8.39176552940994,7.99585875009485,0.822841863322123,0.0307186916295613,0.00959748225330274,0.479507664314333,-0.0448455566344387,0.221436399029965,-0.0236108145384014,-0.0551487069858647,0.0367668280205554,0.0243534203295379,0.0048585712762567,0.0842047755322546,-0.0680394508514471,1,0.164937273340728,-0.201260267591817
"H7N9-WT","sigma_pfu",0.310969730366565,0.372782316963256,0.453186989959872,0.368625780131555,0.195744428788855,0.0252794281077606,0.0262075543452635,0.157560758385854,0.0854641518282916,0.168689997344968,0.199883194459314,-0.0614699665602894,-0.0643062241886594,0.0398516090304731,0.0171854758118565,0.0902406836008114,-0.0544500926699966,0.164937273340728,1,-0.202952028008867
"H7N9-WT","sigma_RNA",0.401127769234794,0.476531450898893,0.583486603789559,0.463802440902662,-0.23480508265728,0.0168382345354101,-0.167218690418849,-0.179169834243618,-0.134983981348031,-0.162137662399415,-0.20540979431831,-0.0330672813341041,-0.085658502518896,-0.0322231811071532,-0.041619849031979,-0.145566742751982,0.108802317372054,-0.201260267591817,-0.202952028008867,1
"strain","parameter","2.5%","50%","97.5%","max.likelihood","log_10(c)","log_10(beta_inf)","tau_L","log_10(tau_I)","log_10(p_{SC,pfu/mL}/p_{MC,pfu/mL})","log_10(p_{MC,pfu/mL})","log_10(n)","log_10(V_{SC,pfu/mL,-1})","log_10(V_{SC,pfu/mL,0})","log_10(V_{MC,pfu/mL,-1})","log_10(V_{MC,pfu/mL,0})","log_10(V_{mock,pfu/mL,0})","sigma_pfu"
"pH1N1-PR8","log_10(c)",-1.17623817147412,-1.11375726387361,-1.04598245047162,-1.10645943877632,1,0.166828019182268,-0.0302900867838525,0.490370477313701,-0.0666210130012459,-0.348080707915788,-0.020803004299541,0.116200900603597,0.0106330314243303,0.0242036003749526,0.0173261721871582,0.782230718462371,-0.0536111238887555
"pH1N1-PR8","log_10(beta_inf)",-9.92435984115235,-8.43584232236126,-6.23952669416519,-8.60380601550863,0.166828019182268,1,0.212405175967116,0.322917939995591,-0.00361543991417613,-0.342054408814701,-0.877422699594986,0.0563940928120867,0.0177989976904722,0.111990218761632,0.0839312975500037,0.158756700532821,0.00668702263594181
"pH1N1-PR8","tau_L",0.296535364305744,1.99000086921103,3.61854371254109,1.41844195428822,-0.0302900867838525,0.212405175967116,1,-0.168370315677872,-0.304365149177091,0.153985642288397,-0.0340476563365157,0.118023906467748,0.0218286186119731,0.13731395310608,0.0503402405742618,0.00445777521268422,0.127511790442387
"pH1N1-PR8","log_10(tau_I)",0.180723033997461,1.36338128740501,1.57361115776943,1.40406013263497,0.490370477313701,0.322917939995591,-0.168370315677872,1,-0.2013414797715,-0.967016925134833,0.0579998174186193,0.322828635769618,-0.00461898161193557,0.0432869174029578,0.061819415992299,0.382850308008709,-0.058563006200304
"pH1N1-PR8","log_10(p_{SC,pfu/mL}/p_{MC,pfu/mL})",-1.75153212301316,-1.387910461932,-1.00107167417222,-1.44640248805166,-0.0666210130012459,-0.00361543991417613,-0.304365149177091,-0.2013414797715,1,0.109855631442026,-0.108099655188892,-0.765712192741517,0.0400304009498539,0.0616418425934919,-0.0172306077127237,-0.0555888691163977,0.00839309062529131
"pH1N1-PR8","log_10(p_{MC,pfu/mL})",-0.166799716840385,0.240393686643923,1.60053421221287,0.169699789272308,-0.348080707915788,-0.342054408814701,0.153985642288397,-0.967016925134833,0.109855631442026,1,-0.061971458036639,-0.288833084318464,0.0033841460225965,-0.0695851791645341,-0.0651289131207606,-0.273393863688775,0.038798577622489
"pH1N1-PR8","log_10(n)",0.0355255680755642,1.08946720161921,2.86557177867203,-1.46999517027229,-0.020803004299541,-0.877422699594986,-0.0340476563365157,0.0579998174186193,-0.108099655188892,-0.061971458036639,1,0.0949617319928197,-0.0158542128837198,-0.0499271816911711,-0.0571142386966524,-0.0360947697599478,0.00659791951528252
"pH1N1-PR8","log_10(V_{SC,pfu/mL,-1})",5.80842498274675,6.338441234391,6.86794154200142,0.508573430509646,0.116200900603597,0.0563940928120867,0.118023906467748,0.322828635769618,-0.765712192741517,-0.288833084318464,0.0949617319928197,1,-0.037484633159552,0.0656447461895374,0.0695661683376283,0.0909054168556877,0.0222817065438874
"pH1N1-PR8","log_10(V_{SC,pfu/mL,0})",2.60277139390098,2.93112080693463,3.24794692035446,2.80072011172804,0.0106330314243303,0.0177989976904722,0.0218286186119731,-0.00461898161193557,0.0400304009498539,0.0033841460225965,-0.0158542128837198,-0.037484633159552,1,0.0232158999541337,-0.00647593604803054,-0.00225795712277735,0.00894236391659338
"pH1N1-PR8","log_10(V_{MC,pfu/mL,-1})",0.00356622180853776,0.0951733898784051,0.430519738034047,-5.89916013588019,0.0242036003749526,0.111990218761632,0.13731395310608,0.0432869174029578,0.0616418425934919,-0.0695851791645341,-0.0499271816911711,0.0656447461895374,0.0232158999541337,1,-0.0127114423485302,0.0151060473107541,0.175959051080683
"pH1N1-PR8","log_10(V_{MC,pfu/mL,0})",-1.96470417942711,-1.25643260463806,-0.159382735872107,-1.74920293166437,0.0173261721871582,0.0839312975500037,0.0503402405742618,0.061819415992299,-0.0172306077127237,-0.0651289131207606,-0.0571142386966524,0.0695661683376283,-0.00647593604803054,-0.0127114423485302,1,0.0268598353116203,0.0283946631165578
"pH1N1-PR8","log_10(V_{mock,pfu/mL,0})",7.10730444411246,7.35519658840067,7.62212812136401,7.40620874210873,0.782230718462371,0.158756700532821,0.00445777521268422,0.382850308008709,-0.0555888691163977,-0.273393863688775,-0.0360947697599478,0.0909054168556877,-0.00225795712277735,0.0151060473107541,0.0268598353116203,1,-0.0250993854581108
"pH1N1-PR8","sigma_pfu",0.222391867689557,0.274060832434354,0.34871151082597,0.236284739757475,-0.0536111238887555,0.00668702263594181,0.127511790442387,-0.058563006200304,0.00839309062529131,0.038798577622489,0.00659791951528252,0.0222817065438874,0.00894236391659338,0.175959051080683,0.0283946631165578,-0.0250993854581108,1
"strain","parameter","2.5%","50%","97.5%","max.likelihood","log_10(c)","log_10(beta_inf)","tau_L","log_10(tau_I)","log_10(p_{SC,pfu/mL}/p_{MC,pfu/mL})","log_10(p_{MC,pfu/mL})","log_10(n)","log_10(V_{SC,pfu/mL,-1})","log_10(V_{SC,pfu/mL,0})","log_10(V_{MC,pfu/mL,-1})","log_10(V_{MC,pfu/mL,0})","log_10(V_{mock,pfu/mL,0})","sigma_pfu"
"H5N1-PR8","log_10(c)",-1.2161010924398,-1.1200227111015,-1.04048375627074,-1.12417135555951,1,-0.00625821225683976,-0.0257917389822029,0.562856726158327,0.0178586319259253,0.233266998921027,-0.023563518642625,-0.0480126685303832,0.0238348094679456,0.0179755936555529,-0.0129180419952062,0.841698321314491,-0.0701675886093012
"H5N1-PR8","log_10(beta_inf)",-9.90915004845011,-8.20630081395408,-5.81619281653288,-7.9873514011059,-0.00625821225683976,1,0.0957290476145376,0.076058161119289,-0.0303036631440531,-0.0774017012883228,-0.897932648963104,0.100309739879851,-0.0137606959978391,0.179531277048679,0.0745244978396644,-0.00413069968489738,0.0247893598220462
"H5N1-PR8","tau_L",0.645467665936007,4.57014215247484,6.62709066673434,2.02220656535875,-0.0257917389822029,0.0957290476145376,1,-0.050598189414734,-0.120513745073096,-0.0174762611667021,0.277022978685498,0.719550773765543,0.00672828023919162,0.0298746211751703,0.0306141667718289,-0.0260565035658102,0.0949448741004734
"H5N1-PR8","log_10(tau_I)",1.65837723412119,1.74569289877789,1.80726421433027,1.75322955783034,0.562856726158327,0.076058161119289,-0.050598189414734,1,0.245330772886176,-0.47850438401111,0.00846979695144925,-0.0938910529012152,0.0134975327956232,-0.0385896787114006,-0.0677883069417826,0.486472893976932,-0.0902243579985393
"H5N1-PR8","log_10(p_{SC,pfu/mL}/p_{MC,pfu/mL})",-0.366482039672692,-0.105577584828311,-0.00463704302834394,-0.0159023968549989,0.0178586319259253,-0.0303036631440531,-0.120513745073096,0.245330772886176,1,-0.375270426501955,0.0162961426674456,-0.280863051971752,0.0145318544929589,-0.00851045613952452,-0.00996515197172821,0.0178794767902974,-0.143068119909942
"H5N1-PR8","log_10(p_{MC,pfu/mL})",-0.425811970318025,-0.242191624191597,-0.0449795228573455,-0.274739232685416,0.233266998921027,-0.0774017012883228,-0.0174762611667021,-0.47850438401111,-0.375270426501955,1,-0.0573398738984548,-0.00454745554968629,-0.0199472923287212,0.0292759335830091,0.0502807065525679,0.181005066883543,0.049786088488405
"H5N1-PR8","log_10(n)",0.322548706692004,2.35890353856201,4.43612975176635,-1.64663402387554,-0.023563518642625,-0.897932648963104,0.277022978685498,0.00846979695144925,0.0162961426674456,-0.0573398738984548,1,0.126285215820786,0.013985672489052,-0.202945995305503,-0.11641263112891,-0.02249281499481,0.00346972121297158
"H5N1-PR8","log_10(V_{SC,pfu/mL,-1})",4.55769829836457,5.33099626836327,6.8217428218307,-1.12619015609438,-0.0480126685303832,0.100309739879851,0.719550773765543,-0.0938910529012152,-0.280863051971752,-0.00454745554968629,0.126285215820786,1,0.0121346907631919,0.0833347478097263,0.0777250343876309,-0.0417856766331246,0.122986666172627
"H5N1-PR8","log_10(V_{SC,pfu/mL,0})",2.9801068211573,3.29266892125819,3.6022832570155,3.1927466336145,0.0238348094679456,-0.0137606959978391,0.00672828023919162,0.0134975327956232,0.0145318544929589,-0.0199472923287212,0.013985672489052,0.0121346907631919,1,0.0337026681018352,-0.0255951151156254,0.0338721993493935,0.0254189003304759
"H5N1-PR8","log_10(V_{MC,pfu/mL,-1})",0.146729710939196,1.98487589069304,3.22272681156899,-3.8913925696165,0.0179755936555529,0.179531277048679,0.0298746211751703,-0.0385896787114006,-0.00851045613952452,0.0292759335830091,-0.202945995305503,0.0833347478097263,0.0337026681018352,1,-0.467431338922341,0.00712744080173759,0.017457197465182
"H5N1-PR8","log_10(V_{MC,pfu/mL,0})",-1.80302864541452,1.37428183985828,3.11457479463734,1.94258112730761,-0.0129180419952062,0.0745244978396644,0.0306141667718289,-0.0677883069417826,-0.00996515197172821,0.0502807065525679,-0.11641263112891,0.0777250343876309,-0.0255951151156254,-0.467431338922341,1,-0.0041716476681164,0.0175770281536989
"H5N1-PR8","log_10(V_{mock,pfu/mL,0})",6.60339898302871,6.89133106048221,7.19553728873545,6.89268671384562,0.841698321314491,-0.00413069968489738,-0.0260565035658102,0.486472893976932,0.0178794767902974,0.181005066883543,-0.02249281499481,-0.0417856766331246,0.0338721993493935,0.00712744080173759,-0.0041716476681164,1,-0.0788835391835241
"H5N1-PR8","sigma_pfu",0.223036497173657,0.274886426445678,0.347254219265214,0.24528215463458,-0.0701675886093012,0.0247893598220462,0.0949448741004734,-0.0902243579985393,-0.143068119909942,0.049786088488405,0.00346972121297158,0.122986666172627,0.0254189003304759,0.017457197465182,0.0175770281536989,-0.0788835391835241,1

